A General Safety Framework for Autonomous Manipulation in Human Environments

Autonomous robots are projected to significantly augment the manual workforce, especially in repetitive and hazardous tasks. For a successful deployment of such robots in human environments, it is crucial to guarantee human safety. State-of-the-art approaches to ensure human safety are either too conservative to permit a natural human-robot collaboration or make strong assumptions that do not hold for autonomous robots, e.g., knowledge of a pre-defined trajectory. Therefore, we propose the shield for Safe Autonomous human-robot collaboration through Reachability Analysis (SARA shield). This novel power and force limiting framework provides formal safety guarantees for manipulation in human environments while realizing fast robot speeds. As unconstrained contacts allow for significantly higher contact forces than constrained contacts (also known as clamping), we use reachability analysis to classify potential contacts by their type in a formally correct way. For each contact type, we formally verify that the kinetic energy of the robot is below pain and injury thresholds for the respective human body part in contact. Our experiments show that SARA shield satisfies the contact safety constraints while significantly improving the robot performance in comparison to state-of-the-art approaches.

==> flatten_tex_project.sh <==
#!/bin/bash

# Delete all non-image files
find ./*/* -type f ! \( -name "*.jpg" -o -name "*.png" -o -name "*.gif" -o -name "*.bmp" -o -name "*.jpeg" -o -name "*.pdf" \) -delete

# Move all files from subdirectories to the main directory
find . -type f ! -path "./.*" ! -path "./flatten_tex_project.sh" -mindepth 2 -exec mv -i {} . \;

# Remove all now-empty directories
find . -type d -empty -delete

for texfile in *.tex; do
    echo "Updating references in $texfile"
    sed -i -E '
        s#(\\(input|include|includegraphics)(\[[^]]*\])?\{)[^{}]*/+([^}/]+)\}#\1\4}#g;
        s#(\\(input|include|includegraphics)(\[[^]]*\])?\{)([^}]+/)+([^}/]+)\}#\1\5}#g
    ' "$texfile"
done

echo "Done: All files moved and .tex references updated."

